Canonical LST: A Protocol-Native Liquid Staking Solution for Tezos

Canonical LST (sTEZ) is an enshrined, protocol-native mechanism designed to mitigate the centralization risks associated with liquid staking intermediaries. Intended to complement direct staking rather than replace it, Canonical LST provides a neutral, public alternative managed directly by the Tezos protocol. It allows any tez holder to participate in aggregated staking without reliance on third-party operators. sTEZ follows an accrual-based design: all slashing events and rewards are reflected in the token's exchange rate to tez, keeping balances fungible while exposing holders to the precise economics of staking. This approach ensures that liquid staking functions as fundamental network infrastructure--with deterministic lifecycle rules, transparent on-chain data, and governance anchored in the amendment process--rather than as a discretionary commercial product. This white paper summarises the motivation for enshrining liquid staking, the core mechanics, exchange-rate model, regulatory touchpoints, risk posture, and forward-looking roadmap for Canonical LST.

==> code/nav_reference.py <==
from decimal import Decimal
from typing import Optional, Union, Iterable, List, Tuple
from dataclasses import dataclass

DecimalLike = Union[Decimal, int, float, str]

def _decimal(val: DecimalLike) -> Decimal:
    if isinstance(val, Decimal):
        return val
    return Decimal(str(val))

@dataclass(frozen=True)
class ValidatorProfile:
    """Simplified validator profile used in the greedy allocation example."""
    address: str
    fee: float  # e.g., 0.05 for 5%
    capacity: int
    current_stake: int
    eligible: bool = True

def allocate_stake(
    validators: Iterable[ValidatorProfile],
    total_stake: int,
    *,
    per_validator_cap_fraction: Optional[float] = None,
) -> List[Tuple[str, int]]:
    """Allocate stake to eligible validators greedily (lowest fee first)."""
    
    eligible = [v for v in validators if v.eligible]
    sorted_validators = sorted(eligible, key=lambda v: (v.fee, v.address))
    
    remaining = total_stake
    allocations: List[Tuple[str, int]] = []
    
    for validator in sorted_validators:
        if remaining <= 0:
            break
            
        fraction_cap = int(per_validator_cap_fraction * total_stake) if per_validator_cap_fraction else validator.capacity
        limit = min(validator.capacity, fraction_cap)
        
        headroom = max(0, limit - validator.current_stake)
        allocation = min(headroom, remaining)
        
        if allocation > 0:
            allocations.append((validator.address, allocation))
            remaining -= allocation
            
    return allocations

@dataclass
class LedgerState:
    """Mutable protocol state used by exchange-rate helpers."""
    balance: DecimalLike  # L_t (Active Ledger Balance)
    supply: DecimalLike   # S_t (Token Supply)
    frozen: DecimalLike = 0 # F_t (Frozen/Unbonding Ledger)

    def rate(self) -> Decimal:
        return self.balance / self.supply if self.supply > 0 else Decimal(1)

def request_redemption_immediate(state: LedgerState, units_to_burn: DecimalLike) -> Decimal:
    """
    Implements 'Immediate Burn' (Section 2.5).
    Burns tokens immediately, calculates tez value, and moves it to Frozen Ledger.
    """
    units = _decimal(units_to_burn)
    if units <= 0:
        return _decimal(0)

    # 1. Calculate value using CURRENT rate
    # v = u * R_t
    tez_value = units * state.rate()

    # 2. Atomic State Update
    # S_t := S_t - u
    state.supply -= units
    
    # L_t := L_t - v
    state.balance -= tez_value
    
    # F_t := F_t + v (Move to frozen ledger)
    state.frozen += tez_value

    return tez_value

